Dissipative Dynamics of Quantum Vortices in Fermionic Superfluid

In a recent article, Kwon et al. [Nature (London) {\bf 600}, 64 (2021)] revealed nonuniversal dissipative dynamics of quantum vortices in a fermionic superfluid. The enhancement of the dissipative process is pronounced for the Bardeen-Cooper-Schrieffer interaction regime, and it was suggested that the effect is due to the presence of quasiparticles localized inside the vortex core. We test this hypothesis through numerical simulations with time-dependent density-functional theory: a fully microscopic framework with fermionic degrees of freedom. The results of fully microscopic calculations expose the impact of the vortex-bound states on dissipative dynamics in a fermionic superfluid. Their contribution is too weak to explain the experimental measurements, and we identify that thermal effects, giving rise to mutual friction between superfluid and the normal component, dominate the observed dynamics.

==> anc/MOVIES.txt <==

Movie 1: ufg-collision.mp4
  YouTube access: https://youtu.be/aMm2wqLquqk
  
  Description: The video shows the dynamic simulation, computed using SLDA functional for Unitary Fermi Gas. 
   Left half: absolute value of delta (normalized to Fermi energy).
   Right half: total particle density. 
   Time is expressed in dimensionless units t*eF.
   
   At t*eF=-105, two dipoles are imprinted on opposite sides of the cylindrical trap. 
   The vortex pair on the left has a positive-sign vortex at the top and negative-sign at the bottom, 
   separated by a distance of d_i. The vortex pair on the right is symmetrical with respect to both axis. 
   Due to our imperfect printing procedure, the initial shrinkage of the dipoles generates sound waves. 
   At t approx 0, we observe a collision in the center, which leaves the distance between the new (now horizontal) 
   partners unchanged. At t*eF=180, the dipoles travel the trap's edge, and they start to orbit along it. 
   At t*eF=470, each vortices form dipoles again, generating sound waves upon collision. 
   The new distance between vortices is reduced compared to the initial impact. 
   At t*eF=640, the collision results in vortex annihilation, and all the kinetic energy is therefore converted into the sound.



Movie 2: bcs-collision.mp4
  YouTube access: https://youtu.be/J6cGhcs1d4w
  
  Description: The video shows the dynamic simulation, computed using BdG functional for BCS. 
   Left half: absolute value of delta (normalized to Fermi energy).
   Right half:  spin-up particle density.
   Time is expressed in dimensionless units t*eF.
  
   At t*eF=-470, two dipoles are imprinted on opposite sides of the cylindrical trap. 
   The vortex pair on the left has a positive-sign vortex at the top and negative-sign at the bottom, 
   separated by a distance of d_i. The vortex pair on the right is symmetrical with respect to both axis. 
   Due to our imperfect printing procedure, the initial shrinkage of the dipoles generates sound waves. 
   At t approx 0, we observe a collision in the center, which causes the distance between each vortex and its new partner 
   to be greatly reduced compared to the initial d_i. The vortex cores subsequently become less clearly defined.


==> anc/README.txt <==
Supplementary Material for:
  Dissipative dynamics of quantum vortices in fermionic superfluid
by 
  Andrea Barresi, Antoine Boulet, Piotr Magierski, and Gabriel Wlazłowski
  
  
Here, we provide complete information needed to reproduce results from sections:
A. Structure and typical scales of quantum vortex (structure.zip)
B. Propagation and collision of vortices (collision.zip)
[We have removed zip extension from file names to avoid automatic unpacking by arxiv.]
Precisely, reproducibility packs of W-SLDA code are encapsulated in zip files. 
Each package contains examples for BCS and UFG cases. 

Follow the instructions provided below to reproduce the results of a given section. 

---------------------------------------------------------------
Preamble: Getting the code
---------------------------------------------------------------
We have used W-SLDA Toolkit.
It is recommended to use version '2022.06.27'
To get it:
```
git clone -b 2022.06.27 https://gitlab.fizyka.pw.edu.pl/wtools/wslda.git
```

The W-SLDA assures version compatibility, and optionally one can use the latest version.
To get the latest version remove `-b 2022.06.27`.  

Next, you need to set the system variable `WSLDA`:
```
export WSLDA=path_to_wslda_folder
```

---------------------------------------------------------------
---------------------------------------------------------------
A. Structure and typical scales of quantum vortex
---------------------------------------------------------------
---------------------------------------------------------------
Unzip structure.zip package.
The package contains two subfolders: ufg and bcs. 
Below we demonstrate how to reproduce results for the BCS limit (bcs). 
Reproduction of data for the UFG limit is analogous.


1. Prepare working folder (arbitrary location) 
Use templates to create it:
```bash
cp -r $WSLDA/st-project-template/ st-bcs-structure
```


2. Generate static solution

Go the package (bcs subfolder), and restore user-defined files from the package:
```bash
cp sv_BCS_T0p005_predefines.h st-bcs-structure/predefines.h 
cp sv_BCS_T0p005_problem-definition.h st-bcs-structure/problem-definition.h 
cp sv_BCS_T0p005_logger.h st-bcs-structure/logger.h 
cp sv_BCS_T0p005_input.txt st-bcs-structure/input.txt 
```

To build the static code, go to st-bcs-structure and execute:
```bash
make 2d
```
The command should generate executable `st-wslda-2d`.
At this stage, you may need to update Makefile, machine.h (or predefines.h for older versions)
to be compatible with your computer if compilation fails. 
In particular you need to set correctly diagonalization engine: 
https://gitlab.fizyka.pw.edu.pl/wtools/wslda/-/wikis/Setting%20up%20diagonalization%20engine

To generate the solution, modify `input.txt` file 
and run it, with MPI (X stands for a number of processes to be used):
```bash
mpirun -np X ./st-wslda-2d input.txt
```
The package contains an example of a print-out from the screen in stdout file.
The code will produce WDATA set with densities, that can be visualised using VisIt application
or python library (see: https://gitlab.fizyka.pw.edu.pl/wtools/wdata).
The quasiparticle wave-functions will be also saved to disk. 


4. Control parameters
We have executed calculations for various temperatures, which can be controlled 
via input file using tag:
```
temperature             0.005      # requested temperature in units of eF, default T=0
```
In case of BCS limit calculations, one can also control the scattering length via:
```
sclgth    -0.625 # scattering length in units of lattice spacing
               # meaningful only for FUNCTIONAL=BDG,SLDAE
```


5. Postprocessing
To process wave-functions and extract the minigap energy and other observables
we have used extension: st-Lz-quantum-numbers-2d.c
It is provided by the W-SLDA Toolkit in folder: $WSLDA/extensions/post-processing-wf


---------------------------------------------------------------
---------------------------------------------------------------
B. Propagation and collision of vortices
---------------------------------------------------------------
---------------------------------------------------------------
Unzip collision.zip package.
The package contains two subfolders: ufg and bcs. 
Below we demonstrate how to reproduce results for the unitary limit (ufg). 
Reproduction of data for the BCS limit is analogous.


1. Prepare working folders (arbitrary location) 

The working are for generation of initial wave-functions (st-ufg-collision) 
and its time evolution (td-ufg-collision).
Use templates to create them:
```bash
cp -r $WSLDA/st-project-template/ st-ufg-collision
cp -r $WSLDA/td-project-template/ td-ufg-collision
```


2. Generation of the initial state

Go the package (ufg subfolder) and untar reproducibilty pack for the initial wave-functions
```bash
mkdir st 
tar -xf ufgquad20T00_reprowf.tar -C ./st
```

Next, restore user-defined files from the package:
```bash
cp ./st/ufgquad20-T00_predefines.h st-ufg-collision/predefines.h 
cp ./st/ufgquad20-T00_problem-definition.h st-ufg-collision/problem-definition.h 
cp ./st/ufgquad20-T00_logger.h st-ufg-collision/logger.h 
cp ./st/ufgquad20-T00_input.txt st-ufg-collision/input.txt
```

To build the static code, go to st-ufg-collision and execute:
```bash
make 2d
```
The command should generate executable `st-wslda-2d`.
At this stage, you may need to update Makefile, machine.h (or predefines.h for older versions)
to be compatible with your computer if compilation fails. 
In particular you need to set correctly diagonalization engine: 
https://gitlab.fizyka.pw.edu.pl/wtools/wslda/-/wikis/Setting%20up%20diagonalization%20engine

In case you get following error message: undefined reference to `scattering_length'
add at the end of problem-definition.h file following code:
```c
double scattering_length(int ix, int iy, int iz, int it, double *params, size_t extra_data_size, void *extra_data)
{
    return input->sclgth; // by default return value from input file.
    
    // however, here you can define your own prescription
    // it can be time and position dependent
    // ...
}
```

To generate wave-functions, modify `input.txt` file 
and run it, with MPI (X stands for a number of processes to be used):
```bash
mpirun -np X ./st-wslda-2d input.txt
```
The package contains an example of a print-out from the screen in stdout file.


3. Time evolution

Go the package (ufg subfolder) and restore user-defined files from the package:
```bash
cp ufgquad20T00_predefines.h td-ufg-collision/predefines.h 
cp ufgquad20T00_problem-definition.h td-ufg-collision/problem-definition.h 
cp ufgquad20T00_logger.h td-ufg-collision/logger.h 
cp ufgquad20T00_input.txt td-ufg-collision/input.txt 
```

To build the time-depended code, go to td-ufg-collision and execute:
```bash
make 2d
```
The command should generate executable `td-wslda-2d`.
At this stage, you may need to update Makefile, machine.h (or predefines.h for older versions)
to be compatible with your computer if compilation fails. 

To evolve wave-functions, modify `input.txt` file (set correctly inprefix)
and run it, with MPI (X stands for a number of processes to be used):
```bash
mpirun -np X ./td-wslda-2d input.txt
```
The package contains an example of a print-out from the screen in stdout file. 


4. Control parameters
we have generated data sets by changing the following control parameters (input.txt file):
```
params3		    10.0 # Intervortex distance
params2		    30.0 # Interdipole distance
temperature             0.001      # requested temperature in units of eF
```

5. Postprocessing
We have extracted trajectories of vortices from the order parameter (delta). 
Note that d_in we define as the size of the dipole before the collision,
which is different from the value imposed in the input file.
It is because the dipole's imprinted size decreases at the simulation's beginning.
It is related to the imperfection of the imprinting procedure. 
Typically, in the time interval t*eF in [0-50] the dipole size relaxes to d_in, 
which is a short time interval in comparison to the duration of the collision process. 

